Integrity bases for cubic nonlinear magnetostriction

A so-called smart material is a material that is the seat of one or more multiphysical coupling. One of the key points in the development of the constitutive laws of these materials, either at the local or at the global scale, is to formulate a free energy density (or enthalpy) from vectors, tensors, at a given order and for a class of given symmetry, depending on the symmetry classes of the crystal constituting the material or the symmetry of the representative volume element. This article takes as a support of study the stress and magnetization couple ($\sigma$, m) involved in the phenomena of magnetoelastic coupling in a cubic symmetry medium. Several studies indeed show a non-monotonic sensitivity of the magnetic susceptibility and magnetostriction of certain soft magnetic materials under stress. Modeling such a phenomenon requires the introduction of a second order stress term in the Gibbs free energy density. A polynomial formulation in the two variables stress and magnetization is preferred over a tensorial formulation. For a given material symmetry class, this allows to express more easily the free energy density at any bi-degree in $\sigma$ and m (i.e. at any constitutive tensors order for the so-called tensorial formulation). A rigorous and systematic method is essential to obtain the high-degree magneto-mechanical coupling terms and to build a free energy density function at any order which is invariant by the action of the cubic (octahedral) group. For that aim, theoretical and computer tools in Invariant Theory, that allow for the mathematical description of cubic nonlinear magneto-elasticity, are introduced. Minimal integrity bases of the invariant algebra for the pair (m, $\sigma$), under the proper (orientation-preserving) and the full cubic groups, are then proposed. The minimal integrity basis for the proper cubic group is constituted of 60 invariants, while the minimal integrity basis for the full cubic group (the one of interest for magneto-elasticity) is made up of 30 invariants. These invariants are formulated in a (coordinate free) intrinsic manner, using a generalized cross product to write some of them. The counting of independent invariants of a given multi-degree in (m, $\sigma$) is performed. It is shown accordingly that it is possible to list without error all the material parameters useful for the description of the coupled magnetoelastic behavior from the integrity basis. The technique is applied to derive general expressions $\Psi$ $\star$ ($\sigma$, m) of the free energy density at the magnetic domains scale exhibiting cubic symmetry. The classic results for an isotropic medium are recovered.

==> figs/Molien.m <==
clear all
close all

%Variable z1 for magnetization and z2 for stress
syms z1;
syms z2;

%Computing of Hilbert series
bi_grad(z1,z2)=1/24*1/(1-z2)*(1/((1-z2)^5*(1-z1)^3)+6/((1-z2^2)^2*(1-z2)*(1-z1)*(1+z1)^2)+...
3/((1-z2)*(1-z2^2)^2*(1+z1)*(1-z1^2))+8*(1-z2)/((1-z2^3)^2*(1-z1^3))+6*(1-z2)/((1-z2^2)*(1-z2^4)*(1-z1)*(1+z1^2)));

%Taylor series until a given degree
dev_tri=taylor(bi_grad,[z1 z2],[0 0],'Order', 15);

%Choice of a degree for magnetization and stress
i1=2;
i2=4;

%Extracting the coefficient associated to z1^i1.z2^i2
dz2=diff(dev_tri,z2,i2);
dz1=diff(dz2,z1,i1);
coeff=dz1(0,0)/(factorial(i1)*factorial(i2));
coeff_num=double(coeff)



